Spinning Black Hole Binary Dynamics, Scattering Amplitudes and Effective Field Theory

We describe a systematic framework for finding the conservative potential of compact binary systems with spin based on scattering amplitudes of particles of arbitrary spin and effective field theory. An arbitrary-spin formalism is generally required in the classical limit. By matching the tree and one-loop amplitudes of four spinning particles with those of a suitably-chosen effective field theory, we obtain the spin1-spin2 terms of a two-body effective Hamiltonian through O(G^2) and valid to all orders in velocity. Solving Hamilton's equations yields the impulse and spin changes of the individual bodies. We write them in a surprisingly compact form as appropriate derivatives of the eikonal phase obtained from the amplitude. It seems likely this structure persists to higher orders. We also point out various double-copy relations for general spin.

==> anc/DeltaP_DeltaS.m <==
(* ::Package:: *)

(* 
Ancillary file for "Spinning Black Hole Binary Dynamics, Scattering
Amplitudes and Effective Field Theory" by Z. Bern, A. Luna, R. Roiban,
C.-H. Shen and M. Zeng

Impulse and spin kick through O(G^2) from the solution to the equations of motion
 of the S1-S2 Hamiltonian. Only terms linear in the spin of each particle are displayed,
 including S1-S2 terms.
 
 Impulse: DeltaP = G DeltaP1 + G^2 DeltaP2
 Spin kick for particle 1: DeltaS[1] = G DeltaS[1, 1] + G^2 DeltaS[1, 2]
 and the spin kick for particle 2, DeltaS[2], is obtained by switching labels

Notation:
m1, m2: mass of particle 1, 2
E1, E2: energy of particle 1, 2
E12 = E1+E2
gamma1 = E1/m1
gamma2 = E2/m2
sigma = (p1.p2)/(m1 m2) = (E1 E2 + pSq)/(m1 m2)
xi = E1 E2/E12^2

B = {bx, by, bz}  impact parameter.   For Fig. 11 of paper, B = (-b, 0, 0)
P: incoming three momentum p in CM frame. For Fig. 11 of paper, P = pinfty = (0, 0, |p_\infty|)
Lin = B x P  (x is cross product).
S[1], S[2] : three vector spin of particle 1, 2 in rest frame of each particle.
Sperp[1], Sperp[2] : projection of the rest frame three vector spin of particle 1, 2 to be orthogonal
                                 the incoming three-momentum p in CM frame.  See Eq. (7.13) of paper.
L: norm of Lin
pSq: p^2 of incoming three momentum p in CM frame
bSq : square of the impact parameter vector B

dot[A, B]   : scalar product of the 3-dimensional vectors A and B
cross[A, B] : cross product of the 3-dimensional vectors A and B

c0[{i,j}, 1] and c0[{i,j}, 2] are the position space Hamiltonian
                              coefficients c[{i,j}, 1] and c[{i,j}, 2] in Eq. (6.36)
                              evaluated on the incoming three momentum p in CM frame.
c[{i,j}, 1] : Eqs. (6.37)
c[{i,j}, 2] : Eqs. (6.38)
Explicit expressions for c0[{i,j}, 1] and c0[{i,j}, 2] are obtained by evaluating c[{i,j}, 1] and c[{i,j}, 2] in
the ancillary file coefficients.m on the incoming three-momentum p.

c0[{i,j}, 1, 1] : derivative of c0[{i,j}, 1] with respect to p^2
c0[{i,j}, 2, 1] : derivative of c0[{i,j}, 2] with respect to p^2

*)



 AXFunction = {AX[n1_, n2_, n3_,  XX_] :> (n2 pSq (1 - 3 xi) + E12^2 n3 xi^2) XX + E12^2 n1 pSq xi^2 DD[XX]};
 EvaluateDD = {DD[(AA_.) c0[a_, b_] c0[c_, d_]] :> AA (c0[a, b, 1] c0[c, d] + c0[a, b] c0[c, d, 1]), DD[(AA_.) c0[a_, b_]^2] :> 2 AA (c0[a, b, 1] c0[a, b])};
 
 NoSDeltaP1 = (2 B E12 xi c0[{0}, 1])/(Sqrt[bSq] L);
 
 SODeltaP1  = -((2 E12 xi c0[{1, 1}, 1] cross[P, S[1]])/(Sqrt[bSq] L)) - (
 2 E12 xi c0[{1, 2}, 1] cross[P, S[2]])/(Sqrt[bSq] L) + (
 4 B E12 xi c0[{1, 1}, 1] dot[Lin, S[1]])/(bSq^(3/2) L) + (
 4 B E12 xi c0[{1, 2}, 1] dot[Lin, S[2]])/(bSq^(3/2) L);
 SOp1DeltaP1 = B ((16 E12 xi c0[{2, 1}, 1] dot[B, S[1]] dot[B, S[2]])/(
    3 bSq^(5/2) L) + (
    4 E12 xi c0[{2, 1}, 1] dot[P, S[1]] dot[P, S[2]])/(
    3 Sqrt[bSq] L^3)) - (
 4 E12 xi c0[{2, 1}, 1] dot[B, S[2]] Sperp[1])/(3 bSq^(3/2) L) - (
 4 E12 xi c0[{2, 1}, 1] dot[B, S[1]] Sperp[2])/(3 bSq^(3/2) L);
 SOp2DeltaP1 = (4 B E12 xi c0[{2, 2}, 1] dot[S[1], S[2]])/(bSq^(3/2) L);
 SOp3DeltaP1 = (4 B E12 xi c0[{2, 3}, 1] dot[P, S[1]] dot[P, S[2]])/(bSq^(3/2) L);
 
 NoSDeltaP2 =  -((2 bSq E12^2 P xi^2 c0[{0}, 1]^2)/L^4) - (
 B \[Pi] (AX[2, 1, 0, c0[{0}, 1]^2] - 2 E12 pSq xi c0[{0}, 2]))/(
 2 L^3);

 SODeltaP21 =  (\[Pi] (-AX[2, 1, 2, c0[{0}, 1] c0[{1, 1}, 1]] +
    E12 pSq xi c0[{1, 1}, 2]) cross[P,
   S[1]])/L^3 + (\[Pi] (-AX[2, 1, 2, c0[{0}, 1] c0[{1, 2}, 1]] +
    E12 pSq xi c0[{1, 2}, 2]) cross[P, S[2]])/L^3 +
 P (-((4 E12^2 xi^2 c0[{0}, 1] c0[{1, 1}, 1] dot[Lin, S[1]])/L^4) - (
    4 E12^2 xi^2 c0[{0}, 1] c0[{1, 2}, 1] dot[Lin, S[2]])/L^4) +
 Lin ((3 \[Pi] (-AX[2, 1, 2, c0[{0}, 1] c0[{1, 1}, 1]] +
       E12 pSq xi c0[{1, 1}, 2]) dot[B, S[1]])/(2 bSq L^3) + (
    3 \[Pi] (-AX[2, 1, 2, c0[{0}, 1] c0[{1, 2}, 1]] +
       E12 pSq xi c0[{1, 2}, 2]) dot[B, S[2]])/(2 bSq L^3) - (
    2 E12^2 xi^2 c0[{1, 1}, 1] (2 c0[{0}, 1] + pSq c0[{1, 1}, 1]) dot[
      P, S[1]])/L^4 - (
    2 E12^2 xi^2 c0[{1, 2}, 1] (2 c0[{0}, 1] + pSq c0[{1, 2}, 1]) dot[
      P, S[2]])/L^4);
 SODeltaP22 =  -((2 E12^2 xi^2 c0[{1, 1}, 1] c0[{1, 2}, 1] cross[S[1],
    cross[P, S[2]]])/(bSq L^2)) - (
 2 E12^2 xi^2 c0[{1, 1}, 1] c0[{1, 2}, 1] cross[S[2],
   cross[P, S[1]]])/(bSq L^2) +
 B ((3 \[Pi] AX[2, 1, 4, c0[{1, 1}, 1] c0[{1, 2}, 1]] dot[B,
      S[1]] dot[B, S[2]])/(4 bSq^3 L) - (
    9 \[Pi] AX[2, 1, 4, c0[{1, 1}, 1] c0[{1, 2}, 1]] dot[Lin,
      S[1]] dot[Lin, S[2]])/(8 bSq^2 L^3)) +
 Lin (-((8 E12^2 xi^2 c0[{1, 1}, 1] c0[{1, 2}, 1] dot[Lin, S[2]] dot[
       P, S[1]])/(bSq L^4)) - (
    8 E12^2 xi^2 c0[{1, 1}, 1] c0[{1, 2}, 1] dot[Lin, S[1]] dot[P,
      S[2]])/(bSq L^4)) - (
 3 \[Pi] AX[2, 1, 4, c0[{1, 1}, 1] c0[{1, 2}, 1]] dot[B, S[2]] Sperp[
   1])/(8 bSq^2 L) - (
 3 \[Pi] AX[2, 1, 4, c0[{1, 1}, 1] c0[{1, 2}, 1]] dot[B, S[1]] Sperp[
   2])/(8 bSq^2 L);
 SOp1DeltaP2 = (2 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] cross[S[1], cross[P, S[2]]])/(
 3 L^4) + (
 2 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] cross[S[2], cross[P, S[1]]])/(
 3 L^4) + Lin ((
    8 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] dot[Lin, S[2]] dot[P,
      S[1]])/(3 L^6) + (
    8 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] dot[Lin, S[1]] dot[P,
      S[2]])/(3 L^6)) +
 B \[Pi] ((
    15 (-AX[2, 1, 4/3, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] +
       1/2 E12 pSq xi c0[{2, 1}, 2]) dot[B, S[1]] dot[B, S[2]])/(
    4 bSq^2 L^3) + (
    3 (-AX[2, 1, 4, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] +
       1/2 E12 pSq xi c0[{2, 1}, 2]) dot[P, S[1]] dot[P, S[2]])/(
    4 L^5)) +
 P (-((16 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] dot[B, S[1]] dot[B,
       S[2]])/(3 bSq L^4)) - (
    4 bSq E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] dot[P, S[1]] dot[P,
      S[2]])/(3 L^6) - (
    4 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] dot[S[1], S[2]])/(
    3 L^4)) + (
 3 \[Pi] (AX[2, 1, 4/3, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] -
    1/2 E12 pSq xi c0[{2, 1}, 2]) dot[B, S[2]] Sperp[1])/(
 4 bSq L^3) + (
 3 \[Pi] (AX[2, 1, 4/3, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] -
    1/2 E12 pSq xi c0[{2, 1}, 2]) dot[B, S[1]] Sperp[2])/(4 bSq L^3);
 SOp2DeltaP2 = -((4 E12^2 xi^2 c0[{0}, 1] c0[{2, 2}, 1] cross[S[1], cross[P, S[2]]])/
  L^4) - (4 E12^2 xi^2 c0[{0}, 1] c0[{2, 2}, 1] cross[S[2],
   cross[P, S[1]]])/L^4 + (
 3 B \[Pi] (-AX[2, 1, 2, 1/2 c0[{0}, 1] c0[{2, 2}, 1]] +
    1/2 E12 pSq xi c0[{2, 2}, 2]) dot[S[1], S[2]])/(bSq L^3) - (
 4 E12^2 xi^2 c0[{0}, 1] c0[{2, 2}, 1] dot[P, S[2]] S[1])/L^4 - (
 4 E12^2 xi^2 c0[{0}, 1] c0[{2, 2}, 1] dot[P, S[1]] S[2])/L^4;
 SOp3DeltaP2 = -((8 E12^2 P xi^2 c0[{0}, 1] c0[{2, 3}, 1] dot[P, S[1]] dot[P, S[2]])/
  L^4) + B (-((
     3 \[Pi] AX[2, 1, 4, 1/2 c0[{0}, 1] c0[{2, 3}, 1]] dot[P,
       S[1]] dot[P, S[2]])/(bSq L^3)) + (
    3 E12 \[Pi] xi c0[{2, 3}, 2] dot[P, S[1]] dot[P, S[2]])/(
    2 bSq^2 L)) + (
 2 E12^2 xi^2 c0[{0}, 1] c0[{2, 3}, 1] dot[P, S[2]] Sperp[1])/(
 bSq L^2) + (
 2 E12^2 xi^2 c0[{0}, 1] c0[{2, 3}, 1] dot[P, S[1]] Sperp[2])/(
 bSq L^2);
 MixedDeltaP2 = cross[Lin,
   S[2]] ((4 E12^2 xi^2 (-c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[B, S[1]])/(3 bSq^2 L^2) + (
    3 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[P, S[1]])/(16 bSq L^3)) +
 cross[Lin,
   S[1]] ((4 E12^2 xi^2 (c0[{1, 1}, 1] - c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[B, S[2]])/(3 bSq^2 L^2) + (
    3 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[P, S[2]])/(16 bSq L^3)) +
 Lin (-((5 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
        1] dot[B, S[2]] dot[Lin, S[1]])/(16 bSq^2 L^3)) - (
    5 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[B, S[1]] dot[Lin, S[2]])/(16 bSq^2 L^3) + (
    4 E12^2 xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1}, 1] dot[
      Lin, S[2]] dot[P, S[1]])/(3 bSq L^4) + (
    4 E12^2 xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1}, 1] dot[
      Lin, S[1]] dot[P, S[2]])/(3 bSq L^4)) - (
 3 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1}, 1] dot[
   B, S[2]] S[1])/(16 bSq^2 L) - (
 3 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1}, 1] dot[
   B, S[1]] S[2])/(
 16 bSq^2 L) + ((
    3 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[B, S[2]])/(8 bSq^2 L) - (
    4 E12^2 xi^2 (3/2 c0[{1, 2}, 1] c0[{2, 2}, 1] +
       c0[{1, 1},
         1] (1/2 c0[{2, 1}, 1] -
          3 (1/2 c0[{2, 2}, 1] + 1/2 pSq c0[{2, 3}, 1]))) dot[P,
      S[2]])/(3 bSq L^2)) Sperp[
   1] + ((3 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2,
       1}, 1] dot[B, S[1]])/(8 bSq^2 L) - (
    4 E12^2 xi^2 (3/2 c0[{1, 1}, 1] c0[{2, 2}, 1] +
       c0[{1, 2},
         1] (1/2 c0[{2, 1}, 1] -
          3 (1/2 c0[{2, 2}, 1] + 1/2 pSq c0[{2, 3}, 1]))) dot[P,
      S[1]])/(3 bSq L^2)) Sperp[2];
 
 
 SODeltaS11 =   (2 E12 xi c0[{1, 1}, 1] cross[Lin, S[1]])/(Sqrt[bSq] L);
 SOp1DeltaS11 =  -((4 E12 xi c0[{2, 1}, 1] cross[S[1], S[2]])/(3 Sqrt[bSq] L)) - (
 4 E12 xi c0[{2, 1}, 1] cross[Lin, S[1]] dot[Lin, S[2]])/(
 3 Sqrt[bSq] L^3) - (
 2 Sqrt[bSq] E12 xi c0[{2, 1}, 1] cross[P, S[1]] dot[P, S[2]])/(3 L^3) ;
 SOp2DeltaS11 = -((2 E12 xi c0[{2, 2}, 1] cross[S[1], S[2]])/(Sqrt[bSq] L));
 SOp3DeltaS11 =  (2 E12 xi c0[{2, 3}, 1] cross[P, S[1]] dot[P, S[2]])/(Sqrt[bSq] L);
 
 SODeltaS121 =  P (-((\[Pi] (AX[2, 1, 2, c0[{0}, 1] c0[{1, 1}, 1]] -
        E12 pSq xi c0[{1, 1}, 2]) dot[B, S[1]])/(2 L^3)) - (
    2 E12^2 xi^2 c0[{1, 1}, 1]^2 dot[P, S[1]])/L^2) +
 B (-((2 E12^2 xi^2 c0[{1, 1}, 1]^2 dot[B, S[1]])/
     bSq^2) + (\[Pi] (AX[2, 1, 2, c0[{0}, 1] c0[{1, 1}, 1]] -
       E12 pSq xi c0[{1, 1}, 2]) dot[P, S[1]])/(2 L^3));
 SODeltaS122 =  (2 E12^2 xi^2 c0[{1, 1}, 1] c0[{1, 2}, 1] cross[S[1],
   cross[Lin, S[2]]])/(bSq L^2) - (
 3 \[Pi] AX[2, 1, 4, c0[{1, 1}, 1] c0[{1, 2}, 1]] cross[Lin,
   S[1]] dot[Lin, S[2]])/(8 bSq L^3);
 SOp1DeltaS12 =  -((2 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] cross[S[1],
    cross[Lin, S[2]]])/(3 L^4)) + (
 3 \[Pi] (AX[2, 1, 4/3, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] -
    1/2 E12 pSq xi c0[{2, 1}, 2]) cross[S[1], S[2]])/(4 L^3) + (
 3 \[Pi] (AX[2, 1, 4/3, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] -
    1/2 E12 pSq xi c0[{2, 1}, 2]) cross[Lin, S[1]] dot[Lin, S[2]])/(
 4 L^5) + cross[P,
   S[1]] (-((4 E12^2 xi^2 c0[{0}, 1] c0[{2, 1}, 1] dot[B, S[2]])/(
     3 L^4)) + (
    bSq \[Pi] (AX[2, 1, 0, 1/2 c0[{0}, 1] c0[{2, 1}, 1]] -
       1/2 E12 pSq xi c0[{2, 1}, 2]) dot[P, S[2]])/(2 L^5));
 SOp2DeltaS12 =  \[Pi] (AX[2, 1, 2, 1/2 c0[{0}, 1] c0[{2, 2}, 1]]/L^3 - (
 E12 xi c0[{2, 2}, 2])/(2 bSq L)) cross[S[1], S[2]];
 SOp3DeltaS12 =  (2 E12^2 xi^2 c0[{0}, 1] c0[{2, 3}, 1] cross[S[1],
   cross[Lin, S[2]]])/(bSq L^2) +
 cross[P, S[1]] ((
    4 E12^2 xi^2 c0[{0}, 1] c0[{2, 3}, 1] dot[B, S[2]])/(
    bSq L^2) - (\[Pi] AX[2, 1, 4, 1/2 c0[{0}, 1] c0[{2, 3}, 1]] dot[P,
       S[2]])/L^3 + (E12 \[Pi] xi c0[{2, 3}, 2] dot[P, S[2]])/(
    2 bSq L));
 
 MixedDeltaS12 =  -1/(3 bSq L^2)*
    4 E12^2 xi^2 (c0[{1, 2}, 1] (c0[{2, 1}, 1] + 3/2 c0[{2, 2}, 1]) +
      c0[{1, 1},
        1] (1/2 c0[{2, 1}, 1] +
         3 (1/2 c0[{2, 2}, 1] + 1/2 pSq c0[{2, 3}, 1]))) cross[S[1],
     cross[Lin, S[2]]] - (
 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1}, 1] cross[
   S[1], S[2]])/(8 bSq L) - (
 E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1}, 1] cross[
   Lin, S[1]] dot[Lin, S[2]])/(8 bSq L^3) +
 cross[P, S[1]] ((
    4 E12^2 xi^2 (c0[{1, 1}, 1] - c0[{1, 2}, 1]) (1/2 c0[{2, 1}, 1] -
       3/2 pSq c0[{2, 3}, 1]) dot[B, S[2]])/(3 bSq L^2) - (
    E12^2 \[Pi] xi^2 (c0[{1, 1}, 1] + c0[{1, 2}, 1]) c0[{2, 1},
      1] dot[P, S[2]])/(4 L^3)) +
 Lin ((8 E12^2 xi^2 c0[{1, 1},
      1] (c0[{2, 1}, 1] + 3/2 c0[{2, 2}, 1]) dot[B, S[1]] dot[B,
      S[2]])/(3 bSq^2 L^2) + (
    4 E12^2 xi^2 c0[{1, 1}, 1] c0[{2, 2}, 1] dot[Lin, S[1]] dot[Lin,
      S[2]])/(bSq L^4) + (
    8 E12^2 xi^2 c0[{1, 1},
      1] (1/2 c0[{2, 1}, 1] +
       3 (1/2 c0[{2, 2}, 1] + 1/2 pSq c0[{2, 3}, 1])) dot[P,
      S[1]] dot[P, S[2]])/(3 L^4)) - (
 4 E12^2 xi^2 c0[{1, 1}, 1] c0[{2, 2}, 1] dot[Lin, S[2]] S[1])/(
 bSq L^2);
 
 DeltaP1 = NoSDeltaP1 + SODeltaP1 + SOp1DeltaP1 + SOp2DeltaP1 + SOp3DeltaP1;
 DeltaP2 = NoSDeltaP2 + SODeltaP21+ SODeltaP22 + SOp1DeltaP2 + SOp2DeltaP2 + SOp3DeltaP2 + MixedDeltaP2;

 DeltaS[1, 1] = SODeltaS11 + SOp1DeltaS11 + SOp2DeltaS11 + SOp3DeltaS11;
 DeltaS[1, 2] = SODeltaS121 + SODeltaS122 + SOp1DeltaS12 + SOp2DeltaS12 + SOp3DeltaS12 + MixedDeltaS12;



(* The final impulse and spin kick *) 

 DeltaP = G DeltaP1 + G^2 DeltaP2 ;
 DeltaS[1] = G DeltaS[1, 1] + G^2 DeltaS[1, 2] ;
 DeltaS[2] = DeltaS[1]/.{S[1]->S[2], S[2]->S[1], c0[{1, 1}, 1]:>c0[{1, 2}, 1], 
       c0[{1, 2}, 1]->c0[{1, 1}, 1],  c0[{1, 1}, 2]:>c0[{1, 2}, 2], c0[{1, 2}, 2]->c0[{1, 1}, 2]} ;



==> anc/coefficients.m <==
(* ::Package:: *)

(* 
Ancillary file for "Spinning Black Hole Binary Dynamics, Scattering
Amplitudes and Effective Field Theory" by Z. Bern, A. Luna, R. Roiban,
C.-H. Shen and M. Zeng

These are the amplitude and EFT Lagrangian coefficients obtained by 
matching to the full theory.

Notations:
m1, m2: mass of particle 1, 2
E1, E2: energy of particle 1, 2
pSq: p^2 of three momentum p in CM frame
E12 = E1+E2
gamma1 = E1/m1
gamma2 = E2/m2
sigma = (p1.p2)/(m1 m2) = (E1 E2 + pSq)/(m1 m2)
xi = E1 E2/E12^2

The equations listed below correspond to equations in Sections 5 and 6 of the paper:

a[{i,j}, 1] : Eq. (5.58) and Eq. (6.21) and Eq. (6.40)
a[{i,j}, 2] : Eq. (5.58) and Eq. (6.24) and Eq. (6.41)
aCov[{a,b}, 1] : Eq. (5.49)
aCov[{a,b}, 2] : Eq. (5.53)

c[{i,j}, 1] : Eqs. (6.30) and (6.37)
c[{i,j}, 2] : Eqs. (6.33) and (6.38)

 
*)


a[{0}, 1] := -d[{0}, 1]
a[{i_,j_}, 1] := -d[{i,j}, 1]

a[{0},2]:=(3 (-1+5 sigma^2) m1 m2 (m1+m2))/(4 gamma1 gamma2);
a[{1,1},2]:=aCov[{1,1},2]-a[{0},2]/(m1 (E1+m1));
a[{1,2},2]:=aCov[{1,2},2]-a[{0},2]/(m2(E2+m2));
a[{2,1},2]:=aCov[{2,1},2]+deltaA2;
a[{2,2},2]:=aCov[{2,2},2]-deltaA2;
a[{2,3},2]:=aCov[{2,3},2]+deltaA2/pSq;

deltaA2:=-(pSq/(m2^2 (gamma2+1)))aCov[{1,1},2]-pSq/(m1^2 (gamma1+1)) aCov[{1,2},2]+pSq/((gamma1+1)(gamma2+1)m1^2m2^2) a[{0},2];
aCov[{1,1},2]:=(E12 sigma (-3+5 sigma^2) (4 m1+3 m2))/(4 gamma1 gamma2 (-1+sigma^2) m1)
aCov[{1,2},2]:=(E12 sigma (-3+5 sigma^2) (3 m1+4 m2))/(4 gamma1 gamma2 (-1+sigma^2) m2)
aCov[{2,1},2]:=+(((3-21 sigma^2+20 sigma^4) (m1+m2))/(4 gamma1 gamma2 (-1+sigma^2)))
aCov[{2,2},2]:=-(((3-21 sigma^2+20 sigma^4) (m1+m2))/(4 gamma1 gamma2 (-1+sigma^2)))
aCov[{2,3},2]:=((3-6 sigma-15 sigma^2+20 sigma^3) (m1+m2))/(4 gamma1 gamma2 pSq (-1+sigma))


d[{0},1]:=((1-2 sigma^2) m1^2 m2^2)/(E1 E2)
d[{1,1},1]:=-((2 E12 sigma m2)/(E1 E2))-((1-2 sigma^2) m1 m2^2)/(E1 E2 (E1+m1))
d[{1,2},1]:=-((2 E12 sigma m1)/(E1 E2))-((1-2 sigma^2) m1^2 m2)/(E1 E2 (E2+m2))
d[{2,1},1]:=(m1 (1-2 sigma^2) m2)/(E1 E2)+(2 E12 sigma (E12-m1-m2))/(E1 E2)+(pSq (1-2 sigma^2) m1 m2)/(E1 E2 (E1+m1) (E2+m2))


d[{0},2]:=((1-2 sigma^2)^2 (1-3 xi) m1^4 m2^4)/(2 E1^2 E12 E2^2 xi)-(3 (-1+5 sigma^2) m1 m2 (m1+m2))/(4 gamma1 gamma2)+(E12 (-1+2 sigma^2) xi m1^3 m2^3 (4 E1 E12^2 E2 sigma-(E1^2+E2^2) (-1+2 sigma^2) m1 m2))/(E1^4 E2^4)


d[{1,1},2]:=dCov[{1,1},2]-d[{0},2]/(m1^2 (gamma1+1))
d[{1,2},2]:=dCov[{1,2},2]-d[{0},2]/(m2^2 (gamma2+1))
d[{2,1},2]:=dCov[{2,1},2]-pSq/(m2^2 (gamma2+1)) dCov[{1,1},2]-pSq/(m1^2 (gamma1+1)) dCov[{1,2},2]+pSq/((gamma1+1)(gamma2+1) m1^2 m2^2) d[{0},2]
d[{2,2},2]:=dCov[{2,2},2]+pSq/(m2^2 (gamma2+1)) dCov[{1,1},2]+pSq/(m1^2 (gamma1+1)) dCov[{1,2},2]-pSq/((gamma1+1)(gamma2+1) m1^2 m2^2) d[{0},2]
d[{2,3},2]:=dCov[{2,3},2]-1/(m2^2 (gamma2+1)) dCov[{1,1},2]-1/(m1^2 (gamma1+1)) dCov[{1,2},2]+1/((gamma1+1)(gamma2+1)m1^2 m2^2) d[{0},2]


dCov[{1,1},2]:=E12/(4 gamma1 gamma2 m1) (-((sigma (-3+5 sigma^2) (4 m1+3 m2))/ (-1+sigma^2))+(4(6sigma^2-1)E12)/(gamma1 gamma2)+(2(-1+2 sigma^2) )/(-1+sigma^2) (2 E12 sigma (gamma1^-2+gamma2^-2)+m2 gamma1^-1 (1-2 sigma^2) ))
dCov[{1,2},2]:=E12/(4 gamma1 gamma2 m2) (-((sigma (-3+5 sigma^2) (4 m2+3 m1))/ (-1+sigma^2))+(4(6sigma^2-1)E12)/(gamma1 gamma2)+2/(-1+sigma^2) (-1+2 sigma^2) (2 E12 sigma (gamma1^-2+gamma2^-2)+m1 gamma2^-1 (1-2 sigma^2) ))


dCov[{2,1},2]:=-(((3-21 sigma^2+20 sigma^4) (m1+m2))/(4 gamma1 gamma2 (-1+sigma^2)))+(1/(E12 xi) 2 gamma1^2 gamma2^2 (1-3 xi) m1^3 m2^3 (3 (1-2 sigma^2)^2 m1^2 m2^2+4 pSq sigma^2 (gamma1 m1+gamma2 m2)^2)+2 E12 xi ((4 gamma1^2 gamma2^2 (1-2 sigma^2)^2 m1^5 m2^5)/pSq-(m1 m2 (m1 m2 (6 gamma2^2 m1^2 m2^3 (m2+gamma2 m2)+6 gamma1 gamma2^2 m1^2 m2^3 (m2+gamma2 m2)+gamma1^3 m1^4 (6 m2^2+6 gamma2 m2^2+gamma2^2 m2^2)+gamma1^2 m1^2 (6 m1^2 m2^2+6 gamma2 m1^2 m2^2+gamma2^3 m2^4+gamma2^2 m2^2 (m1+m2)^2))+4 sigma^4 m1 m2 (6 gamma2^2 m1^2 m2^3 (m2+gamma2 m2)+6 gamma1 gamma2^2 m1^2 m2^3 (m2+gamma2 m2)+gamma1^3 m1^4 (6 m2^2+6 gamma2 m2^2+gamma2^2 m2^2)+gamma1^2 m1^2 (6 m1^2 m2^2+6 gamma2 m1^2 m2^2+gamma2^3 m2^4+gamma2^2 m2^2 (m1+m2)^2))-4 sigma^2 (4 gamma1^5 gamma2^2 m1^5 m2^2 (m2+gamma2 m2)+6 gamma2^2 m1^3 m2^4 (m2+gamma2 m2)+6 gamma1 gamma2^2 m1^3 m2^4 (m2+gamma2 m2)+4 gamma1^4 gamma2^2 m1^4 m2^2 (m2+gamma2 m2) (m1+2 gamma2 m2)+gamma1^2 m1^3 (6 m1^2 m2^3+6 gamma2 m1^2 m2^3+gamma2^3 m2^5+4 gamma2^4 m2^5+4 gamma2^5 m2^5+gamma2^2 m2^3 (m1+m2)^2)+gamma1^3 m1^3 (6 m1^2 m2^3+6 gamma2 m1^2 m2^3+gamma2^2 m1^2 m2^3+8 gamma2^3 m1 m2^4+4 gamma2^5 m2^5+4 gamma2^4 m2^4 (2 m1+m2)))+2 gamma1 gamma2 sigma m1 m2 (gamma1 m1+gamma2 m2) (12 gamma2 m1^2 m2^2 (m2+gamma2 m2)+gamma1^2 m1^2 (12 m1 m2^2+gamma2^2 m2^2 (m1+m2)+gamma2 m2^2 (7 m1+m2))+gamma1 m1^2 (12 m1 m2^2+7 gamma2 m2^2 (m1+m2)+gamma2^2 m2^2 (m1+7 m2)))-4 gamma1 gamma2 sigma^3 m1 m2 (gamma1 m1+gamma2 m2) (12 gamma2 m1^2 m2^2 (m2+gamma2 m2)+gamma1^2 m1^2 (12 m1 m2^2+gamma2^2 m2^2 (m1+m2)+gamma2 m2^2 (7 m1+m2))+gamma1 m1^2 (12 m1 m2^2+7 gamma2 m2^2 (m1+m2)+gamma2^2 m2^2 (m1+7 m2)))))/((m1+gamma1 m1) (m2+gamma2 m2))+(pSq (-gamma1^2 gamma2^2 m1^4 m2^4 (m1^2+gamma1 m1^2+m2 (m2+gamma2 m2))-4 gamma1^2 gamma2^2 sigma^4 m1^4 m2^4 (m1^2+gamma1 m1^2+m2 (m2+gamma2 m2))-4 sigma^2 (2 gamma1^4 m1^5 (m1+gamma1 m1)^2 m2 (m2+gamma2 m2)^2+2 gamma1 gamma2^3 m1^2 (m1+gamma1 m1)^2 m2^4 (m2+gamma2 m2)^2+2 gamma2^4 m1 (m1+gamma1 m1)^2 m2^5 (m2+gamma2 m2)^2+gamma1^4 gamma2^2 m1^4 (m1+gamma1 m1) m2^2 (m1+m2) (m2+gamma2 m2) (m1+gamma1 m1+m2+gamma2 m2)+2 gamma1^3 gamma2 m1^3 (m1+gamma1 m1) m2 (m2+gamma2 m2) (m1 (m1+gamma1 m1) m2 (m2+gamma2 m2)+gamma2^2 m2^2 (m1+m2) (m1+gamma1 m1+m2+gamma2 m2))-gamma1^2 gamma2^2 m1^2 m2^2 (m1^3 (m1+gamma1 m1) m2^2+m1^2 m2^3 (m2+gamma2 m2)-gamma2^2 (m1+gamma1 m1)^2 m2^3 (m2+gamma2 m2)-gamma2^2 (m1+gamma1 m1) m2^3 (m2+gamma2 m2)^2-gamma2^2 m1 (m1+gamma1 m1) m2^2 (m2+gamma2 m2) (m1+gamma1 m1+m2+gamma2 m2)))+4 gamma1 gamma2 sigma^3 m1^2 m2^2 (gamma1 m1+gamma2 m2) (4 gamma2 m1 m2^2 (m2+gamma2 m2)^2+gamma1^3 m1^4 (4 m2+gamma2 m2)+2 gamma1^2 m1^2 (4 m1^2 m2+gamma2^2 m2^2 (m1+m2)+gamma2 m2 (m1^2+m1 m2+m2^2))+gamma1 m1 (4 m1^3 m2+gamma2^3 m2^4+2 gamma2^2 m2^2 (m1^2+m1 m2+m2^2)+gamma2 m2 (m1^3+2 m1^2 m2+2 m1 m2^2+m2^3)))+2 gamma1 gamma2 sigma m1 m2 (4 gamma1^4 m1^4 (m1+gamma1 m1)^2 (m2+gamma2 m2)^2+16 gamma1^3 gamma2 m1^3 (m1+gamma1 m1)^2 m2 (m2+gamma2 m2)^2+4 gamma2^2 m2^2 (m2+gamma2 m2)^2 (-m1^2 m2^2+gamma2^2 (m1+gamma1 m1)^2 m2^2)-gamma1^2 m1^2 (4 m1^2 (m1+gamma1 m1)^2 m2^2-24 gamma2^2 (m1+gamma1 m1)^2 m2^2 (m2+gamma2 m2)^2+gamma2 m1 m2^2 (m2 (m2+gamma2 m2) (2 m1+2 gamma1 m1+m2+gamma2 m2)+m1 (m1+gamma1 m1) (m1+gamma1 m1+2 m2+2 gamma2 m2)))+gamma1 gamma2 m1 m2 (16 gamma2^2 (m1+gamma1 m1)^2 m2^2 (m2+gamma2 m2)^2-4 m1^2 m2^2 ((m1+gamma1 m1)^2+(m2+gamma2 m2)^2)-gamma2 m1 m2^2 (m2 (m2+gamma2 m2) (2 (m1+gamma1 m1)+m2+gamma2 m2)+m1 (m1+gamma1 m1) (m1+gamma1 m1+2 (m2+gamma2 m2)))))))/((m1+gamma1 m1)^2 (m2+gamma2 m2)^2)))/(16 gamma1^4 gamma2^4 m1^4 m2^4)

dCov[{2,2},2]:=((3-21 sigma^2+20 sigma^4) (m1+m2))/(4 gamma1 gamma2 (-1+sigma^2))+(-(1/(E12 xi))2 gamma1^2 gamma2^2 pSq (1-2 sigma^2) (1-3 xi) m1^4 (m1+gamma1 m1) m2^4 (m2+gamma2 m2) (pSq (1-2 sigma^2) m1 m2+2 pSq sigma (m1+gamma1 m1) (gamma1 m1+gamma2 m2)+(1-2 sigma^2) m1 (m1+gamma1 m1) m2 (m2+gamma2 m2)+2 pSq sigma (gamma1 m1+gamma2 m2) (m2+gamma2 m2))-8 E12 gamma1^2 gamma2^2 (1-2 sigma^2) xi m1^4 (m1+gamma1 m1) m2^4 (m2+gamma2 m2) (pSq (1-2 sigma^2) m1 m2+2 pSq sigma (m1+gamma1 m1) (gamma1 m1+gamma2 m2)+(1-2 sigma^2) m1 (m1+gamma1 m1) m2 (m2+gamma2 m2)+2 pSq sigma (gamma1 m1+gamma2 m2) (m2+gamma2 m2))-1/(E12 xi) 4 gamma1^2 gamma2^2 pSq^2 (1-3 xi) m1^3 (m1+gamma1 m1) m2^3 (m2+gamma2 m2) ((1-2 sigma^2)^2 m1^2 m2^2+2 sigma (1-2 sigma^2) m1 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2)+2 sigma (1-2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 sigma^2 (m1+gamma1 m1) (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2))-16 E12 gamma1^2 gamma2^2 pSq xi m1^3 (m1+gamma1 m1) m2^3 (m2+gamma2 m2) ((1-2 sigma^2)^2 m1^2 m2^2+2 sigma (1-2 sigma^2) m1 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2)+2 sigma (1-2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 sigma^2 (m1+gamma1 m1) (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2))-2 E12 gamma1^2 gamma2^2 pSq xi m1^2 m2^2 (pSq (1-2 sigma^2)^2 m1^3 (m1+gamma1 m1) m2^2+2 pSq sigma (1-2 sigma^2) m1^2 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)+(1-2 sigma^2)^2 m1^3 (m1+gamma1 m1)^2 m2^2 (m2+gamma2 m2)+pSq (1-2 sigma^2)^2 m1^2 m2^3 (m2+gamma2 m2)+4 pSq sigma (1-2 sigma^2) m1^2 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 pSq sigma (1-2 sigma^2) m1 (m1+gamma1 m1) m2^2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 pSq sigma^2 m1 (m1+gamma1 m1)^2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)+4 pSq sigma^2 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)+(1-2 sigma^2)^2 m1^2 (m1+gamma1 m1) m2^3 (m2+gamma2 m2)^2+2 pSq sigma (1-2 sigma^2) m1 m2^2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+2 sigma (1-2 sigma^2) m1 (m1+gamma1 m1)^2 m2 (m1+m2) (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+4 pSq sigma^2 m1 (m1+gamma1 m1) (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2+4 pSq sigma^2 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2)+4 pSq m1 m2 (m2+gamma2 m2) (-2 E12 gamma1 gamma2^2 (1-2 sigma^2)^2 xi m1^3 (pSq-2 gamma1 m1 (m1+gamma1 m1)) m2^4+4 gamma1^2 gamma2^2 sigma (1-2 sigma^2) ((pSq (1-3 xi))/(E12 xi)+2 E12 xi) m1^3 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2)-4 E12 pSq xi (m1+gamma1 m1)^2 (gamma1 m1+gamma2 m2) (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2))+4 pSq m1 (m1+gamma1 m1) m2 (4 gamma1^2 gamma2^2 sigma (1-2 sigma^2) ((pSq (1-3 xi))/(E12 xi)+2 E12 xi) m1^3 m2^3 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2-4 E12 pSq xi (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2 (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)-2 E12 gamma1^2 gamma2 (1-2 sigma^2)^2 xi m1^4 m2^3 (pSq-2 gamma2 m2 (m2+gamma2 m2)))+2 E12 pSq xi m1 m2 (gamma1^2 gamma2 pSq (1-2 sigma^2)^2 m1^4 (m1+gamma1 m1) m2^3+2 gamma1^2 gamma2 pSq sigma (1-2 sigma^2) m1^3 (m1+gamma1 m1)^2 m2^2 (gamma1 m1+gamma2 m2)+gamma1 gamma2^2 pSq (1-2 sigma^2)^2 m1^3 m2^4 (m2+gamma2 m2)-2 gamma1^2 gamma2^2 (1-2 sigma^2)^2 m1^4 (m1+gamma1 m1) m2^4 (m2+gamma2 m2)+4 gamma1^2 gamma2^2 sigma (-1+2 sigma^2) m1^3 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+2 gamma1^2 (1-2 sigma^2)^2 m1^4 (m1+gamma1 m1)^2 m2^2 (m2+gamma2 m2)^2+2 gamma2^2 (1-2 sigma^2)^2 m1^2 (m1+gamma1 m1)^2 m2^4 (m2+gamma2 m2)^2+2 gamma1 gamma2^2 pSq sigma (1-2 sigma^2) m1^2 m2^3 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+4 gamma1^2 gamma2^2 sigma (-1+2 sigma^2) m1^3 (m1+gamma1 m1) m2^3 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+8 gamma1 gamma2 sigma (1-2 sigma^2) m1^2 (m1+gamma1 m1)^2 m2^2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2+2 pSq (m1+gamma1 m1)^2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2) (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)+2 pSq (m1+gamma1 m1) (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2 (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)+2 pSq (1-2 sigma^2) m1 (m1+gamma1 m1) m2 (m2+gamma2 m2) (4 gamma1 gamma2 sigma m1 m2 (gamma1 m1+gamma2 m2)^2+m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)-2 sigma^2 m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)))+4 E12 pSq^2 xi (gamma1^2 gamma2 (1-2 sigma^2)^2 m1^5 (m1+gamma1 m1) m2^4+2 gamma1^2 gamma2 sigma (1-2 sigma^2) m1^4 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2)+gamma1 gamma2^2 (1-2 sigma^2)^2 m1^4 m2^5 (m2+gamma2 m2)+2 gamma1 gamma2^2 sigma (1-2 sigma^2) m1^3 m2^4 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+8 gamma1^2 sigma^2 m1^3 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2-8 gamma1 gamma2 sigma^2 m1^2 (m1+gamma1 m1)^2 m2^2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2+8 gamma2^2 sigma^2 m1 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2-8 gamma1 gamma2 sigma m1 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)^4 (m2+gamma2 m2)^2+2 m1 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2) (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)+2 m1 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2 (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)+2 (1-2 sigma^2) m1^2 (m1+gamma1 m1) m2^2 (m2+gamma2 m2) (4 gamma1 gamma2 sigma m1 m2 (gamma1 m1+gamma2 m2)^2+m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)-2 sigma^2 m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)))+8 pSq^2 (1-2 sigma^2) m1^2 (m1+gamma1 m1) m2^2 (m2+gamma2 m2) ((gamma1^2 gamma2^2 (1-2 sigma^2) (1-3 xi) m1^3 m2^3)/(E12 xi)+2 E12 xi (-4 gamma1 gamma2 sigma m1 m2 (gamma1 m1+gamma2 m2)^2-m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)+2 sigma^2 m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2))))/(16 gamma1^4 gamma2^4 pSq m1^4 (m1+gamma1 m1)^2 m2^4 (m2+gamma2 m2)^2)

dCov[{2,3},2]:=-(((3-6 sigma-15 sigma^2+20 sigma^3) (m1+m2))/(4 gamma1 gamma2 pSq (-1+sigma)))+(8 E12 gamma1^2 gamma2^2 (1-2 sigma^2) xi m1^4 (m1+gamma1 m1) m2^4 (m2+gamma2 m2) (pSq (1-2 sigma^2) m1 m2+2 pSq sigma (m1+gamma1 m1) (gamma1 m1+gamma2 m2)+(1-2 sigma^2) m1 (m1+gamma1 m1) m2 (m2+gamma2 m2)+2 pSq sigma (gamma1 m1+gamma2 m2) (m2+gamma2 m2))+1/(E12 xi) 2 gamma1^2 gamma2^2 pSq^2 (1-3 xi) m1^3 (m1+gamma1 m1) m2^3 (m2+gamma2 m2) ((1-2 sigma^2)^2 m1^2 m2^2+2 sigma (1-2 sigma^2) m1 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2)+2 sigma (1-2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 sigma^2 (m1+gamma1 m1) (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2))+8 E12 gamma1^2 gamma2^2 pSq xi m1^3 (m1+gamma1 m1) m2^3 (m2+gamma2 m2) ((1-2 sigma^2)^2 m1^2 m2^2+2 sigma (1-2 sigma^2) m1 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2)+2 sigma (1-2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 sigma^2 (m1+gamma1 m1) (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2))+4 E12 gamma1^2 gamma2^2 pSq xi m1^2 m2^2 (pSq (1-2 sigma^2)^2 m1^3 (m1+gamma1 m1) m2^2+2 pSq sigma (1-2 sigma^2) m1^2 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)+(1-2 sigma^2)^2 m1^3 (m1+gamma1 m1)^2 m2^2 (m2+gamma2 m2)+pSq (1-2 sigma^2)^2 m1^2 m2^3 (m2+gamma2 m2)+4 pSq sigma (1-2 sigma^2) m1^2 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 pSq sigma (1-2 sigma^2) m1 (m1+gamma1 m1) m2^2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)+4 pSq sigma^2 m1 (m1+gamma1 m1)^2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)+4 pSq sigma^2 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)+(1-2 sigma^2)^2 m1^2 (m1+gamma1 m1) m2^3 (m2+gamma2 m2)^2+2 pSq sigma (1-2 sigma^2) m1 m2^2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+2 sigma (1-2 sigma^2) m1 (m1+gamma1 m1)^2 m2 (m1+m2) (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+4 pSq sigma^2 m1 (m1+gamma1 m1) (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2+4 pSq sigma^2 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2)-2 pSq m1 m2 (m2+gamma2 m2) (-2 E12 gamma1 gamma2^2 (1-2 sigma^2)^2 xi m1^3 (pSq-2 gamma1 m1 (m1+gamma1 m1)) m2^4+4 gamma1^2 gamma2^2 sigma (1-2 sigma^2) ((pSq (1-3 xi))/(E12 xi)+2 E12 xi) m1^3 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2)-4 E12 pSq xi (m1+gamma1 m1)^2 (gamma1 m1+gamma2 m2) (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2))-2 pSq m1 (m1+gamma1 m1) m2 (4 gamma1^2 gamma2^2 sigma (1-2 sigma^2) ((pSq (1-3 xi))/(E12 xi)+2 E12 xi) m1^3 m2^3 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2-4 E12 pSq xi (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2 (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)-2 E12 gamma1^2 gamma2 (1-2 sigma^2)^2 xi m1^4 m2^3 (pSq-2 gamma2 m2 (m2+gamma2 m2)))-2 E12 pSq^2 xi (gamma1^2 gamma2 (1-2 sigma^2)^2 m1^5 (m1+gamma1 m1) m2^4+2 gamma1^2 gamma2 sigma (1-2 sigma^2) m1^4 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2)+gamma1 gamma2^2 (1-2 sigma^2)^2 m1^4 m2^5 (m2+gamma2 m2)+2 gamma1 gamma2^2 sigma (1-2 sigma^2) m1^3 m2^4 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2+8 gamma1^2 sigma^2 m1^3 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2-8 gamma1 gamma2 sigma^2 m1^2 (m1+gamma1 m1)^2 m2^2 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2+8 gamma2^2 sigma^2 m1 (m1+gamma1 m1)^2 m2^3 (gamma1 m1+gamma2 m2)^2 (m2+gamma2 m2)^2-8 gamma1 gamma2 sigma m1 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2)^4 (m2+gamma2 m2)^2+2 m1 (m1+gamma1 m1)^2 m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2) (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)+2 m1 (m1+gamma1 m1) m2 (gamma1 m1+gamma2 m2) (m2+gamma2 m2)^2 (2 gamma1^2 sigma (1-2 sigma^2) m1^3 m2+gamma1 gamma2 sigma (-1+2 sigma^2) m1^2 m2^2+2 gamma2^2 sigma (1-2 sigma^2) m1 m2^3+4 gamma1 gamma2 sigma^2 m1 m2 (gamma1 m1+gamma2 m2)^2+gamma1 gamma2 (-1+2 sigma^2) m1 m2 (gamma1 m1+gamma2 m2)^2)+2 (1-2 sigma^2) m1^2 (m1+gamma1 m1) m2^2 (m2+gamma2 m2) (4 gamma1 gamma2 sigma m1 m2 (gamma1 m1+gamma2 m2)^2+m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)-2 sigma^2 m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)))-4 pSq^2 (1-2 sigma^2) m1^2 (m1+gamma1 m1) m2^2 (m2+gamma2 m2) ((gamma1^2 gamma2^2 (1-2 sigma^2) (1-3 xi) m1^3 m2^3)/(E12 xi)+2 E12 xi (-4 gamma1 gamma2 sigma m1 m2 (gamma1 m1+gamma2 m2)^2-m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2)+2 sigma^2 m1 m2 (gamma1^2 m1^2+gamma2^2 m2^2))))/(8 gamma1^4 gamma2^4 pSq^2 m1^4 (m1+gamma1 m1)^2 m2^4 (m2+gamma2 m2)^2)


c[{0},1]:=d[{0},1]
c[{1,1},1]:=-d[{1,1},1]
c[{1,2},1]:=-d[{1,2},1]
c[{2,1},1]:=-3d[{2,1},1]
c[{2,2},1]:=d[{2,1},1]
c[{2,3},1]:=0


c[{0},2]:=d[{0},2]
c[{1,1},2]:=-2d[{1,1},2]
c[{1,2},2]:=-2d[{1,2},2]
c[{2,1},2]:=-8d[{2,1},2]
c[{2,2},2]:=2d[{2,1},2]-2d[{2,2},2]
c[{2,3},2]:=-2d[{2,3},2]

